Deductron -- A Recurrent Neural Network

The current paper is a study in Recurrent Neural Networks (RNN), motivated by the lack of examples simple enough so that they can be thoroughly understood theoretically, but complex enough to be realistic. We constructed an example of structured data, motivated by problems from image-to-text conversion (OCR), which requires long-term memory to decode. Our data is a simple writing system, encoding characters 'X' and 'O' as their upper halves, which is possible due to symmetry of the two characters. The characters can be connected, as in some languages using cursive, such as Arabic (abjad). The string 'XOOXXO' may be encoded as '${\vee}{\wedge}\kern-1.5pt{\wedge}{\vee}\kern-1.5pt{\vee}{\wedge}$'. It follows that we may need to know arbitrarily long past to decode a current character, thus requiring long-term memory. Subsequently we constructed an RNN capable of decoding sequences encoded in this manner. Rather than by training, we constructed our RNN "by inspection", i.e. we guessed its weights. This involved a sequence of steps. We wrote a conventional program which decodes the sequences as the example above. Subsequently, we interpreted the program as a neural network (the only example of this kind known to us). Finally, we generalized this neural network to discover a new RNN architecture whose instance is our handcrafted RNN. It turns out to be a 3 layer network, where the middle layer is capable of performing simple logical inferences; thus the name "deductron". It is demonstrated that it is possible to train our network by simulated annealing. Also, known variants of stochastic gradient descent (SGD) methods are shown to work.

==> Python/data.py <==
import numpy as np

# Training image
_small_image = [
    [0,   0,   0],     
    [0,   0,   1],
    [0,   1,   0],
    [1,   0,   0],
    [0,   1,   0],
    [0,   0,   1],
    [1,   0,   0],
    [0,   1,   0],
    [0,   0,   1],
    [0,   1,   0],
    [1,   0,   0],
    [0,   1,   0],
    [0,   0,   1],
    [0,   1,   0],
    [1,   0,   0],
    [0,   0,   1],
    [0,   1,   0],
    [1,   0,   0],
    [0,   1,   0],
    [0,   0,   1],
    [0,   1,   0],
    [1,   0,   0],
    [0,   1,   0],
    [0,   0,   1],
    [1,   0,   0],
    [0,   1,   0],
    [0,   0,   1],
    [0,   1,   0],
    [1,   0,   0],
    [0,   0,   0],
    ]
    
## Target outputs
_small_targets = [
    [0, 0],
    [0, 0],
    [0, 0],
    [1, 0],
    [0, 0],
    [0, 0],
    [0, 0],
    [0, 0],
    [0, 1],
    [0, 0],
    [0, 0],
    [0, 0],
    [0, 1],
    [0, 0],
    [0, 0],
    [0, 0],
    [0, 0],
    [1, 0],
    [0, 0],
    [0, 0],
    [0, 0],
    [1, 0],
    [0, 0],
    [0, 0],
    [0, 0],
    [0, 0],
    [0, 1],
    [0, 0],
    [0, 0],
    ]

#
# Input weights.
#
in_weights = [
  #  0,0  1,0,    2,0,   0,1   1,1    2,1
  [  0,     1,      1,     0,    0,    -1  ], # y[0][0][*];
  [  1,     1,      0,    -1,    0,     0  ], # y[0][1][*];
  [  1,     0,      0,    -1,    0,     0  ], # y[0][2][*];
  [  0,     0,      1,     0,    0,    -1  ], # y[0][3][*];
  # 0,0  1,0,    2,0,   0,1   1,1    2,1
  [  1,     1,      0,    -1,    0,     0  ], # y[1][0][*];
  [  0,     1,      1,     0,    0,    -1  ], # y[1][1][*];
  [ -1,     0,      0,     0,    0,     0  ], # y[1][2][*];
  [  0,     0,     -1,     0,    0,     0  ], # y[1][3][*];
];

#
# Input biases.
#
in_biases = [
  1,   1,    1,   1,
  1,   1,    1,   1,
]

#
# Output weights.
#
out_weights = [
  #     0      1     2    3    
  [    -1,     0,   -1,    0  ],
  [     0,    -1,    0,   -1  ],
]

#
# Output biases.
#
out_biases = [
  2,
  2,
]


_large_image = [
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,0,1 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 0,1,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 1,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],
  [ 0,0,0 ],  
]

_large_targets = [
  [ 0,0 ],         #   0 :    0,0,0      
  [ 0,0 ],         #   1 :    0,0,0      
  [ 0,0 ],         #   2 :    0,0,0      
  [ 0,0 ],         #   3 :    0,0,0      
  [ 0,0 ],         #   4 :    0,0,0      
  [ 0,0 ],         #   5 :    0,0,0      
  [ 0,0 ],         #   6 :    0,0,0      
  [ 0,0 ],         #   7 :    0,0,0      
  [ 0,0 ],         #   8 :    0,0,0      
  [ 0,0 ],         #   9 :    0,0,0      
  [ 0,0 ],         #  10 :    0,0,0      
  [ 0,0 ],         #  11 :    0,0,0      
  [ 0,0 ],         #  12 :    0,0,0      
  [ 0,0 ],         #  13 :    0,0,0      
  [ 0,0 ],         #  14 :    0,0,0      
  [ 0,0 ],         #  15 :    0,0,0      
  [ 0,0 ],         #  16 :    0,0,0      
  [ 0,0 ],         #  17 :    0,0,0      
  [ 0,0 ],         #  18 :    0,0,0      
  [ 0,0 ],         #  19 :    0,0,0      
  [ 0,0 ],         #  20 :    0,0,0      
  [ 0,0 ],         #  21 :    0,0,0      
  [ 0,0 ],         #  22 :    0,0,0      
  [ 0,0 ],         #  23 :    0,0,0      
  [ 0,0 ],         #  24 :    0,0,0      
  [ 0,0 ],         #  25 :    0,0,0      
  [ 0,0 ],         #  26 :    0,0,0      
  [ 0,0 ],         #  27 :    0,0,0      
  [ 0,0 ],         #  28 :    0,0,0      
  [ 0,0 ],         #  29 :    0,0,0      
  [ 0,0 ],         #  30 :    0,0,0      
  [ 0,0 ],         #  31 :    0,0,0      
  [ 0,0 ],         #  32 :    0,0,0      
  [ 0,0 ],         #  33 :    0,0,0      
  [ 0,0 ],         #  34 :    0,0,0      
  [ 0,0 ],         #  35 :    0,0,0      
  [ 0,0 ],         #  36 :    0,0,0      
  [ 0,0 ],         #  37 :    0,0,0      
  [ 0,0 ],         #  38 :    0,0,0      
  [ 0,0 ],         #  39 :    0,0,0      
  [ 0,0 ],         #  40 :    0,0,0      
  [ 0,0 ],         #  41 :    0,0,0      
  [ 0,0 ],         #  42 :    0,0,0      
  [ 0,0 ],         #  43 :    0,0,0      
  [ 0,0 ],         #  44 :    0,0,0      
  [ 0,0 ],         #  45 :    0,0,0      
  [ 0,0 ],         #  46 :    0,0,0      
  [ 0,0 ],         #  47 :    0,0,0      
  [ 0,0 ],         #  48 :    0,0,0      
  [ 0,0 ],         #  49 :    0,0,0      
  [ 0,0 ],         #  50 :    0,0,0      
  [ 0,0 ],         #  51 :    0,0,0      
  [ 0,0 ],         #  52 :    0,0,0      
  [ 0,0 ],         #  53 :    0,0,0      
  [ 0,0 ],         #  54 :    0,0,0      
  [ 0,0 ],         #  55 :    0,0,0      
  [ 0,0 ],         #  56 :    0,0,0      
  [ 0,0 ],         #  57 :    0,0,0      
  [ 0,0 ],         #  58 :    0,0,0      
  [ 0,0 ],         #  59 :    0,0,1      
  [ 0,0 ],         #  60 :    0,0,1      
  [ 0,0 ],         #  61 :    0,0,1      
  [ 0,0 ],         #  62 :    0,0,1      
  [ 0,0 ],         #  63 :    0,0,1      
  [ 0,0 ],         #  64 :    0,0,1      
  [ 0,0 ],         #  65 :    0,0,1      
  [ 0,0 ],         #  66 :    0,0,1      
  [ 0,0 ],         #  67 :    0,0,1      
  [ 0,0 ],         #  68 :    0,0,1      
  [ 0,0 ],         #  69 :    0,0,1      
  [ 0,0 ],         #  70 :    0,0,1      
  [ 0,0 ],         #  71 :    0,1,0      
  [ 0,0 ],         #  72 :    0,1,0      
  [ 1,0 ],         #  73 :    1,0,0    X 
  [ 0,0 ],         #  74 :    1,0,0      
  [ 0,0 ],         #  75 :    1,0,0      
  [ 0,0 ],         #  76 :    1,0,0      
  [ 0,0 ],         #  77 :    1,0,0      
  [ 0,0 ],         #  78 :    1,0,0      
  [ 0,0 ],         #  79 :    1,0,0      
  [ 0,0 ],         #  80 :    1,0,0      
  [ 0,0 ],         #  81 :    1,0,0      
  [ 0,0 ],         #  82 :    1,0,0      
  [ 0,0 ],         #  83 :    1,0,0      
  [ 0,0 ],         #  84 :    0,1,0      
  [ 0,0 ],         #  85 :    0,1,0      
  [ 0,0 ],         #  86 :    0,1,0      
  [ 0,0 ],         #  87 :    0,1,0      
  [ 0,0 ],         #  88 :    0,1,0      
  [ 0,0 ],         #  89 :    0,1,0      
  [ 0,0 ],         #  90 :    0,1,0      
  [ 0,0 ],         #  91 :    0,1,0      
  [ 0,0 ],         #  82 :    0,1,0      
  [ 0,0 ],         #  93 :    0,1,0      
  [ 0,0 ],         #  94 :    0,0,1      
  [ 0,0 ],         #  95 :    0,0,1      
  [ 0,0 ],         #  96 :    0,0,1      
  [ 0,0 ],         #  97 :    0,0,1      
  [ 0,0 ],         #  98 :    0,0,1      
  [ 0,0 ],         #  99 :    0,0,1      
  [ 0,0 ],         # 100 :    0,0,1      
  [ 0,0 ],         # 101 :    0,0,1      
  [ 0,0 ],         # 102 :    0,0,1      
  [ 0,0 ],         # 103 :    0,0,1      
  [ 0,0 ],         # 104 :    1,0,0      
  [ 0,0 ],         # 105 :    1,0,0      
  [ 0,0 ],         # 106 :    1,0,0      
  [ 0,0 ],         # 107 :    1,0,0      
  [ 0,0 ],         # 108 :    1,0,0      
  [ 0,0 ],         # 109 :    1,0,0      
  [ 0,0 ],         # 110 :    0,1,0      
  [ 0,0 ],         # 111 :    0,1,0      
  [ 0,0 ],         # 112 :    0,1,0      
  [ 0,0 ],         # 113 :    0,1,0      
  [ 0,0 ],         # 114 :    0,1,0      
  [ 0,0 ],         # 115 :    0,1,0      
  [ 0,1 ],         # 116 :    0,0,1    O 
  [ 0,0 ],         # 117 :    0,0,1      
  [ 0,0 ],         # 118 :    0,0,1      
  [ 0,0 ],         # 119 :    0,0,1      
  [ 0,0 ],         # 120 :    0,0,1      
  [ 0,0 ],         # 121 :    0,0,1      
  [ 0,0 ],         # 122 :    0,0,1      
  [ 0,0 ],         # 123 :    0,0,1      
  [ 0,0 ],         # 124 :    0,1,0      
  [ 0,0 ],         # 125 :    0,1,0      
  [ 0,0 ],         # 126 :    0,1,0      
  [ 0,0 ],         # 127 :    0,1,0      
  [ 0,0 ],         # 128 :    0,1,0      
  [ 0,0 ],         # 129 :    0,1,0      
  [ 0,0 ],         # 130 :    0,1,0      
  [ 0,0 ],         # 131 :    0,1,0      
  [ 0,0 ],         # 132 :    0,1,0      
  [ 0,0 ],         # 133 :    0,1,0      
  [ 0,0 ],         # 134 :    0,1,0      
  [ 0,0 ],         # 135 :    0,1,0      
  [ 0,0 ],         # 136 :    0,1,0      
  [ 0,0 ],         # 137 :    0,1,0      
  [ 0,0 ],         # 138 :    0,1,0      
  [ 0,0 ],         # 139 :    0,1,0      
  [ 0,0 ],         # 140 :    1,0,0      
  [ 0,0 ],         # 141 :    1,0,0      
  [ 0,0 ],         # 142 :    1,0,0      
  [ 0,0 ],         # 143 :    1,0,0      
  [ 0,0 ],         # 144 :    1,0,0      
  [ 0,0 ],         # 145 :    1,0,0      
  [ 0,0 ],         # 146 :    1,0,0      
  [ 0,0 ],         # 147 :    1,0,0      
  [ 0,0 ],         # 148 :    1,0,0      
  [ 0,0 ],         # 149 :    1,0,0      
  [ 0,0 ],         # 150 :    1,0,0      
  [ 0,0 ],         # 151 :    1,0,0      
  [ 0,0 ],         # 152 :    1,0,0      
  [ 0,0 ],         # 153 :    1,0,0      
  [ 0,0 ],         # 154 :    1,0,0      
  [ 0,0 ],         # 155 :    1,0,0      
  [ 0,0 ],         # 156 :    1,0,0      
  [ 0,0 ],         # 157 :    1,0,0      
  [ 0,0 ],         # 158 :    1,0,0      
  [ 0,0 ],         # 159 :    1,0,0      
  [ 0,0 ],         # 160 :    1,0,0      
  [ 0,0 ],         # 161 :    1,0,0      
  [ 0,0 ],         # 162 :    1,0,0      
  [ 0,0 ],         # 163 :    0,1,0      
  [ 0,0 ],         # 164 :    0,1,0      
  [ 0,0 ],         # 165 :    0,1,0      
  [ 0,0 ],         # 166 :    0,1,0      
  [ 0,0 ],         # 167 :    0,1,0      
  [ 0,0 ],         # 168 :    0,1,0      
  [ 0,0 ],         # 169 :    0,1,0      
  [ 0,0 ],         # 170 :    0,1,0      
  [ 0,0 ],         # 171 :    0,1,0      
  [ 0,1 ],         # 172 :    0,0,1    O 
  [ 0,0 ],         # 173 :    0,0,1      
  [ 0,0 ],         # 174 :    0,0,1      
  [ 0,0 ],         # 175 :    0,0,1      
  [ 0,0 ],         # 176 :    0,0,1      
  [ 0,0 ],         # 177 :    0,0,1      
  [ 0,0 ],         # 178 :    0,1,0      
  [ 0,0 ],         # 179 :    0,1,0      
  [ 0,0 ],         # 180 :    0,1,0      
  [ 0,0 ],         # 181 :    0,1,0      
  [ 0,0 ],         # 182 :    0,1,0      
  [ 0,0 ],         # 183 :    0,1,0      
  [ 0,0 ],         # 184 :    0,1,0      
  [ 0,0 ],         # 185 :    0,1,0      
  [ 0,0 ],         # 186 :    0,1,0      
  [ 0,0 ],         # 187 :    0,1,0      
  [ 0,0 ],         # 188 :    0,1,0      
  [ 0,0 ],         # 189 :    0,1,0      
  [ 0,0 ],         # 190 :    0,1,0      
  [ 0,0 ],         # 191 :    1,0,0      
  [ 0,0 ],         # 192 :    1,0,0      
  [ 0,0 ],         # 193 :    1,0,0      
  [ 0,0 ],         # 194 :    0,0,1      
  [ 0,0 ],         # 195 :    0,0,1      
  [ 0,0 ],         # 196 :    0,0,1      
  [ 0,0 ],         # 197 :    0,0,1      
  [ 0,0 ],         # 198 :    0,0,1      
  [ 0,0 ],         # 199 :    0,0,1      
  [ 0,0 ],         # 200 :    0,0,1      
  [ 0,0 ],         # 201 :    0,0,1      
  [ 0,0 ],         # 202 :    0,0,1      
  [ 0,0 ],         # 203 :    0,0,1      
  [ 0,0 ],         # 204 :    0,0,1      
  [ 0,0 ],         # 205 :    0,1,0      
  [ 0,0 ],         # 206 :    0,1,0      
  [ 0,0 ],         # 208 :    0,1,0      
  [ 0,0 ],         # 209 :    0,1,0      
  [ 0,0 ],         # 210 :    0,1,0      
  [ 0,0 ],         # 211 :    0,1,0      
  [ 0,0 ],         # 212 :    0,1,0      
  [ 0,0 ],         # 213 :    0,1,0      
  [ 0,0 ],         # 214 :    0,1,0      
  [ 0,0 ],         # 215 :    0,1,0      
  [ 0,0 ],         # 216 :    0,1,0      
  [ 1,0 ],         # 217 :    1,0,0    X 
  [ 0,0 ],         # 218 :    1,0,0      
  [ 0,0 ],         # 219 :    1,0,0      
  [ 0,0 ],         # 220 :    1,0,0      
  [ 0,0 ],         # 221 :    1,0,0      
  [ 0,0 ],         # 222 :    1,0,0      
  [ 0,0 ],         # 223 :    1,0,0      
  [ 0,0 ],         # 224 :    1,0,0      
  [ 0,0 ],         # 225 :    1,0,0      
  [ 0,0 ],         # 226 :    1,0,0      
  [ 0,0 ],         # 227 :    1,0,0      
  [ 0,0 ],         # 228 :    1,0,0      
  [ 0,0 ],         # 229 :    1,0,0      
  [ 0,0 ],         # 230 :    1,0,0      
  [ 0,0 ],         # 231 :    1,0,0      
  [ 0,0 ],         # 232 :    1,0,0      
  [ 0,0 ],         # 233 :    0,1,0      
  [ 0,0 ],         # 234 :    0,1,0      
  [ 0,0 ],         # 235 :    0,1,0      
  [ 0,0 ],         # 236 :    0,1,0      
  [ 0,0 ],         # 237 :    0,1,0      
  [ 0,0 ],         # 238 :    0,1,0      
  [ 0,0 ],         # 239 :    0,1,0      
  [ 0,0 ],         # 230 :    0,1,0      
  [ 0,0 ],         # 231 :    0,1,0      
  [ 0,0 ],         # 242 :    0,1,0      
  [ 0,0 ],         # 243 :    0,1,0      
  [ 0,0 ],         # 244 :    0,0,1      
  [ 0,0 ],         # 245 :    0,0,1      
  [ 0,0 ],         # 246 :    0,0,1      
  [ 0,0 ],         # 247 :    0,0,1      
  [ 0,0 ],         # 248 :    0,0,1      
  [ 0,0 ],         # 249 :    0,0,1      
  [ 0,0 ],         # 240 :    0,0,1      
  [ 0,0 ],         # 251 :    0,0,1      
  [ 0,0 ],         # 252 :    0,0,1      
  [ 0,0 ],         # 253 :    0,0,1      
  [ 0,0 ],         # 254 :    0,0,1      
  [ 0,0 ],         # 255 :    0,0,1      
  [ 0,0 ],         # 256 :    0,0,1      
  [ 0,0 ],         # 257 :    0,0,1      
  [ 0,0 ],         # 258 :    0,0,1      
  [ 0,0 ],         # 259 :    0,0,1      
  [ 0,0 ],         # 260 :    0,0,1      
  [ 0,0 ],         # 261 :    0,0,1      
  [ 0,0 ],         # 262 :    0,1,0      
  [ 0,0 ],         # 263 :    0,1,0      
  [ 0,0 ],         # 264 :    0,1,0      
  [ 0,0 ],         # 265 :    0,1,0      
  [ 0,0 ],         # 266 :    0,1,0      
  [ 0,0 ],         # 267 :    0,1,0      
  [ 0,0 ],         # 268 :    0,1,0      
  [ 0,0 ],         # 269 :    0,1,0      
  [ 0,0 ],         # 270 :    0,1,0      
  [ 0,0 ],         # 271 :    0,1,0      
  [ 0,0 ],         # 272 :    0,1,0      
  [ 0,0 ],         # 273 :    0,1,0      
  [ 1,0 ],         # 274 :    1,0,0    X 
  [ 0,0 ],         # 275 :    1,0,0      
  [ 0,0 ],         # 276 :    1,0,0      
  [ 0,0 ],         # 277 :    1,0,0      
  [ 0,0 ],         # 278 :    1,0,0      
  [ 0,0 ],         # 279 :    1,0,0      
  [ 0,0 ],         # 280 :    0,1,0      
  [ 0,0 ],         # 281 :    0,1,0      
  [ 0,0 ],         # 282 :    0,1,0      
  [ 0,0 ],         # 283 :    0,1,0      
  [ 0,0 ],         # 284 :    0,1,0      
  [ 0,0 ],         # 285 :    0,1,0      
  [ 0,0 ],         # 286 :    0,1,0      
  [ 0,0 ],         # 287 :    0,1,0      
  [ 0,0 ],         # 288 :    0,1,0      
  [ 0,0 ],         # 289 :    0,1,0      
  [ 0,0 ],         # 290 :    0,1,0      
  [ 0,0 ],         # 291 :    0,1,0      
  [ 0,0 ],         # 292 :    0,1,0      
  [ 0,0 ],         # 293 :    0,1,0      
  [ 0,0 ],         # 294 :    0,0,1      
  [ 0,0 ],         # 295 :    0,0,1      
  [ 0,0 ],         # 296 :    0,0,1      
  [ 0,0 ],         # 297 :    0,0,1      
  [ 0,0 ],         # 298 :    0,0,1      
  [ 0,0 ],         # 299 :    0,0,1      
  [ 0,0 ],         # 300 :    0,0,1      
  [ 0,0 ],         # 301 :    0,0,1      
  [ 0,0 ],         # 302 :    0,0,1      
  [ 0,0 ],         # 303 :    0,0,1      
  [ 0,0 ],         # 304 :    0,0,1      
  [ 0,0 ],         # 306 :    0,0,1      
  [ 0,0 ],         # 307 :    0,0,1      
  [ 0,0 ],         # 308 :    0,0,1      
  [ 0,0 ],         # 309 :    0,0,1      
  [ 0,0 ],         # 310 :    0,0,1      
  [ 0,0 ],         # 311 :    0,0,1      
  [ 0,0 ],         # 312 :    0,0,1      
  [ 0,0 ],         # 313 :    0,0,1      
  [ 0,0 ],         # 314 :    0,0,1      
  [ 0,0 ],         # 315 :    0,0,1      
  [ 0,0 ],         # 316 :    0,0,1      
  [ 0,0 ],         # 317 :    0,0,1      
  [ 0,0 ],         # 318 :    0,0,1      
  [ 0,0 ],         # 319 :    0,0,1      
  [ 0,0 ],         # 320 :    0,1,0      
  [ 0,0 ],         # 321 :    0,1,0      
  [ 0,0 ],         # 322 :    0,1,0      
  [ 0,0 ],         # 323 :    0,1,0      
  [ 0,0 ],         # 324 :    0,1,0      
  [ 0,0 ],         # 325 :    0,1,0      
  [ 0,0 ],         # 326 :    0,1,0      
  [ 1,0 ],         # 327 :    1,0,0    X 
  [ 0,0 ],         # 328 :    1,0,0      
  [ 0,0 ],         # 329 :    1,0,0      
  [ 0,0 ],         # 330 :    1,0,0      
  [ 0,0 ],         # 331 :    1,0,0      
  [ 0,0 ],         # 332 :    1,0,0      
  [ 0,0 ],         # 333 :    1,0,0      
  [ 0,0 ],         # 334 :    0,1,0      
  [ 0,0 ],         # 335 :    0,1,0      
  [ 0,0 ],         # 336 :    0,1,0      
  [ 0,0 ],         # 337 :    0,1,0      
  [ 0,0 ],         # 338 :    0,1,0      
  [ 0,0 ],         # 339 :    0,1,0      
  [ 0,0 ],         # 340 :    0,1,0      
  [ 0,0 ],         # 341 :    0,1,0      
  [ 0,0 ],         # 342 :    0,1,0      
  [ 0,0 ],         # 343 :    0,1,0      
  [ 0,0 ],         # 344 :    0,1,0      
  [ 0,0 ],         # 345 :    0,1,0      
  [ 0,0 ],         # 346 :    0,1,0      
  [ 0,0 ],         # 347 :    0,1,0      
  [ 0,0 ],         # 348 :    0,0,1      
  [ 0,0 ],         # 349 :    0,0,1      
  [ 0,0 ],         # 350 :    0,0,1      
  [ 0,0 ],         # 351 :    0,0,1      
  [ 0,0 ],         # 352 :    0,0,1      
  [ 0,0 ],         # 353 :    0,0,1      
  [ 0,0 ],         # 354 :    0,0,1      
  [ 0,0 ],         # 355 :    0,0,1      
  [ 0,0 ],         # 356 :    0,0,1      
  [ 0,0 ],         # 357 :    1,0,0      
  [ 0,0 ],         # 358 :    1,0,0      
  [ 0,0 ],         # 359 :    1,0,0      
  [ 0,0 ],         # 360 :    1,0,0      
  [ 0,0 ],         # 361 :    1,0,0      
  [ 0,0 ],         # 362 :    1,0,0      
  [ 0,0 ],         # 363 :    1,0,0      
  [ 0,0 ],         # 364 :    0,1,0      
  [ 0,0 ],         # 365 :    0,1,0      
  [ 0,0 ],         # 366 :    0,1,0      
  [ 0,0 ],         # 367 :    0,1,0      
  [ 0,0 ],         # 368 :    0,1,0      
  [ 0,0 ],         # 369 :    0,1,0      
  [ 0,0 ],         # 370 :    0,1,0      
  [ 0,0 ],         # 371 :    0,1,0      
  [ 0,0 ],         # 372 :    0,1,0      
  [ 0,1 ],         # 373 :    0,0,1    O 
  [ 0,0 ],         # 374 :    0,0,1      
  [ 0,0 ],         # 375 :    0,0,1      
  [ 0,0 ],         # 376 :    0,0,1      
  [ 0,0 ],         # 377 :    0,0,1      
  [ 0,0 ],         # 378 :    0,0,1      
  [ 0,0 ],         # 379 :    0,0,1      
  [ 0,0 ],         # 380 :    0,0,1      
  [ 0,0 ],         # 381 :    0,0,1      
  [ 0,0 ],         # 382 :    0,0,1      
  [ 0,0 ],         # 383 :    0,1,0      
  [ 0,0 ],         # 384 :    1,0,0      
  [ 0,0 ],         # 385 :    1,0,0      
  [ 0,0 ],         # 386 :    1,0,0      
  [ 0,0 ],         # 387 :    1,0,0      
  [ 0,0 ],         # 388 :    1,0,0      
  [ 0,0 ],         # 389 :    0,1,0      
  [ 0,0 ],         # 390 :    0,1,0      
  [ 0,0 ],         # 391 :    0,1,0      
  [ 0,0 ],         # 392 :    0,1,0      
  [ 0,0 ],         # 393 :    0,1,0      
  [ 0,0 ],         # 394 :    0,1,0      
  [ 0,1 ],         # 395 :    0,0,1    O 
  [ 0,0 ],         # 396 :    0,0,1      
  [ 0,0 ],         # 397 :    0,0,1      
  [ 0,0 ],         # 398 :    0,0,1      
  [ 0,0 ],         # 399 :    0,0,1      
  [ 0,0 ],         # 400 :    0,0,1      
  [ 0,0 ],         # 401 :    0,0,1      
  [ 0,0 ],         # 402 :    0,1,0      
  [ 0,0 ],         # 403 :    0,1,0      
  [ 0,0 ],         # 404 :    0,1,0      
  [ 0,0 ],         # 405 :    0,1,0      
  [ 0,0 ],         # 406 :    0,1,0      
  [ 0,0 ],         # 407 :    0,1,0      
  [ 0,0 ],         # 408 :    0,1,0      
  [ 0,0 ],         # 409 :    0,1,0      
  [ 0,0 ],         # 410 :    0,1,0      
  [ 0,0 ],         # 411 :    0,1,0      
  [ 0,0 ],         # 412 :    1,0,0      
  [ 0,0 ],         # 413 :    1,0,0      
  [ 0,0 ],         # 414 :    1,0,0      
  [ 0,0 ],         # 415 :    1,0,0      
  [ 0,0 ],         # 416 :    1,0,0      
  [ 0,0 ],         # 417 :    1,0,0      
  [ 0,0 ],         # 418 :    1,0,0      
  [ 0,0 ],         # 419 :    1,0,0      
  [ 0,0 ],         # 420 :    0,1,0      
  [ 0,0 ],         # 421 :    0,1,0      
  [ 0,0 ],         # 422 :    0,1,0      
  [ 0,1 ],         # 423 :    0,0,1    O 
  [ 0,0 ],         # 424 :    0,0,1      
  [ 0,0 ],         # 425 :    0,0,1      
  [ 0,0 ],         # 426 :    0,0,1      
  [ 0,0 ],         # 427 :    0,0,1      
  [ 0,0 ],         # 428 :    0,0,1      
  [ 0,0 ],         # 429 :    0,0,1      
  [ 0,0 ],         # 430 :    0,0,1      
  [ 0,0 ],         # 431 :    0,0,1      
  [ 0,0 ],         # 432 :    0,0,1      
  [ 0,0 ],         # 433 :    0,0,1      
  [ 0,0 ],         # 434 :    0,0,1      
  [ 0,0 ],         # 435 :    0,0,1      
  [ 0,0 ],         # 436 :    0,0,1      
  [ 0,0 ],         # 437 :    0,1,0      
  [ 0,0 ],         # 438 :    0,1,0      
  [ 0,0 ],         # 439 :    0,1,0      
  [ 0,0 ],         # 440 :    0,1,0      
  [ 0,0 ],         # 441 :    0,1,0      
  [ 0,0 ],         # 442 :    0,1,0      
  [ 0,0 ],         # 443 :    0,1,0      
  [ 0,0 ],         # 444 :    0,1,0      
  [ 0,0 ],         # 445 :    0,1,0      
  [ 0,0 ],         # 446 :    1,0,0      
  [ 0,0 ],         # 447 :    1,0,0      
  [ 0,0 ],         # 448 :    1,0,0      
  [ 0,0 ],         # 449 :    1,0,0      
  [ 0,0 ],         # 450 :    1,0,0      
  [ 0,0 ],         # 451 :    1,0,0      
  [ 0,0 ],         # 452 :    1,0,0      
  [ 0,0 ],         # 453 :    1,0,0      
  [ 0,0 ],         # 454 :    1,0,0      
  [ 0,0 ],         # 455 :    1,0,0      
  [ 0,0 ],         # 456 :    1,0,0      
  [ 0,0 ],         # 457 :    1,0,0      
  [ 0,0 ],         # 458 :    1,0,0      
  [ 0,0 ],         # 459 :    1,0,0      
  [ 0,0 ],         # 460 :    1,0,0      
  [ 0,0 ],         # 461 :    1,0,0      
  [ 0,0 ],         # 462 :    0,0,0      
  [ 0,0 ],         # 463 :    0,0,0      
  [ 0,0 ],         # 464 :    0,0,0      
  [ 0,0 ],         # 465 :    0,0,0      
  [ 0,0 ],         # 466 :    0,0,0      
  [ 0,0 ],         # 467 :    0,0,0      
  [ 0,0 ],         # 468 :    0,0,0      
  [ 0,0 ],         # 469 :    0,0,0      
  [ 0,0 ],         # 470 :    0,0,0      
  [ 0,0 ],         # 471 :    0,0,0      
  [ 0,0 ],         # 472 :    0,0,0      
  [ 0,0 ],         # 473 :    0,0,0      
  [ 0,0 ],         # 474 :    0,0,0      
  [ 0,0 ],         # 475 :    0,0,0      
  [ 0,0 ],         # 476 :    0,0,0      
  [ 0,0 ],         # 477 :    0,0,0      
  [ 0,0 ],         # 478 :    0,0,0      
  [ 0,0 ],         # 479 :    0,0,0      
  [ 0,0 ],         # 480 :    0,0,0      
  [ 0,0 ],         # 481 :    0,0,0      
  [ 0,0 ],         # 482 :    0,0,0      
  [ 0,0 ],         # 483 :    0,0,0      
  [ 0,0 ],         # 484 :    0,0,0      
  [ 0,0 ],         # 485 :    0,0,0      
  [ 0,0 ],         # 486 :    0,0,0      
  [ 0,0 ],         # 487 :    0,0,0      
  [ 0,0 ],         # 488 :    0,0,0      
  [ 0,0 ],         # 489 :    0,0,0      
  [ 0,0 ],         # 490 :    0,0,0      
  [ 0,0 ],         # 491 :    0,0,0      
  [ 0,0 ],         # 492 :    0,0,0      
  [ 0,0 ],         # 493 :    0,0,0      
  [ 0,0 ],         # 494 :    0,0,0      
  [ 0,0 ],         # 495 :    0,0,0      
  [ 0,0 ],         # 496 :    0,0,0      
  [ 0,0 ],         # 497 :    0,0,0      
  [ 0,0 ],         # 498 :    0,0,0      
  [ 0,0 ],         # 499 :    0,0,0      
  [ 0,0 ],         # 500 :    0,0,0      
  [ 0,0 ],         # 501 :    0,0,0      
  [ 0,0 ],         # 502 :    0,0,0      
  [ 0,0 ],         # 503 :    0,0,0      
  [ 0,0 ],         # 504 :    0,0,0      
  [ 0,0 ],         # 505 :    0,0,0      
  [ 0,0 ],         # 506 :    0,0,0      
  [ 0,0 ],         # 507 :    0,0,0      
  [ 0,0 ],         # 508 :    0,0,0      
  [ 0,0 ],         # 509 :    0,0,0      
  [ 0,0 ],         # 510 :    0,0,0      
  [ 0,0 ],         # 511 :    0,0,0      
  [ 0,0 ],         # 512 :    0,0,0      
  [ 0,0 ],         # 513 :    0,0,0      
  [ 0,0 ],         # 514 :    0,0,0      
  [ 0,0 ],         # 515 :    0,0,0      
  [ 0,0 ],         # 516 :    0,0,0      
  [ 0,0 ],         # 517 :    0,0,0      
  [ 0,0 ],         # 518 :    0,0,0
  [ 0,0 ],         # 518 :    0,0,0        
]		       	  

def img_to_input(x):
    """Converts W-language image x to a list of 2-column windows."""
    y=list(x);y.pop(0)                   #Shift x left 
    z=list(x);z.pop(-1)                  #Shift x right
    # Combine
    return np.array(list(map(lambda x: x[1]+x[0] , zip(y, z))))

small_image = np.array(_small_targets).transpose()
large_image = np.array(_large_targets).transpose()                    

small_inputs = img_to_input(_small_image).transpose()
large_inputs = img_to_input(_large_image).transpose()

small_targets = np.array(_small_targets).transpose()
large_targets = np.array(_large_targets).transpose()

comb_inputs = np.concatenate((small_inputs, large_inputs), axis = 1)
comb_targets = np.concatenate((small_targets, large_targets), axis = 1)

